Syntactic complexity of bifix-free languages

We study the properties of syntactic monoids of bifix-free regular languages. In particular, we solve an open problem concerning syntactic complexity: We prove that the cardinality of the syntactic semigroup of a bifix-free language with state complexity $n$ is at most $(n-1)^{n-3}+(n-2)^{n-3}+(n-3)2^{n-3}$ for $n\ge 6$. The main proof uses a large construction with the method of injective function. Since this bound is known to be reachable, and the values for $n \le 5$ are known, this completely settles the problem. We also prove that $(n-2)^{n-3} + (n-3)2^{n-3} - 1$ is the minimal size of the alphabet required to meet the bound for $n \ge 6$. Finally, we show that the largest transition semigroups of minimal DFAs which recognize bifix-free languages are unique up to renaming the states.

==> bifix_largest_semigroup.cpp <==
/**
 * An implementation of the algorithm from the proof of Theorem 13 in
 * https://arxiv.org/abs/1604.06936
 * Compile by e.g.
 * g++ -std=c++11 -O3 bifix_largest_semigroup
 * 
 * Marek Szykuła 2018
 */
#include <iostream>
#include <array>
#include <vector>
typedef unsigned int uint;

// ********************************************************************

template<int N, int K> struct Automaton {
  uint t[N * K];

  unsigned int* operator[](const unsigned int n) {
    return t + (K * n);
  }
  const unsigned int* operator[](const unsigned int n) const {
    return t + (K * n);
  }
};

template<int N, int K> struct InverseAutomaton {
  uint edges_t[N * K];
  uint begin_t[N * K];
  uint end_t[N * K];

  InverseAutomaton(const Automaton<N, K> &aut) {
    for (uint i = 0; i < N * K; i++)
      end_t[i] = 0;
    for (uint k = 0; k < K; k++)
      for (uint n = 0; n < N; n++)
        end_t[k * N + aut[n][k]]++;
    for (uint k = 0; k < K; k++) {
      begin_t[k * N] = 0;
      for (uint n = 1; n < N; n++)
        begin_t[k * N + n] = begin_t[k * N + n - 1] + end_t[k * N + n - 1];
      for (uint n = 0; n < N; n++)
        end_t[k * N + n] = begin_t[k * N + n];
    }
    for (uint k = 0; k < K; k++)
      for (uint n = 0; n < N; n++)
        edges_t[k * N + end_t[k * N + aut[n][k]]++] = n;
  }

  uint edge(const uint e, const uint k) const {
    return edges_t[k * N + e];
  }
  uint begin(const uint n, const uint k) const {
    return begin_t[k * N + n];
  }
  uint end(const uint n, const uint k) const {
    return end_t[k * N + n];
  }
};

template<class T> struct VectorEnumerator {
  const uint n;
  T *v;
  T *max;

  VectorEnumerator(const uint _n) :
      n(_n) {
    v = new T[n];
    max = new T[n];
    init();
  }

  ~VectorEnumerator() {
    delete[] max;
    delete[] v;
  }

  inline const T& operator[](const uint i) {
    return v[i];
  }

  void init() {
    for (uint i = 0; i < n; i++)
      v[i] = 0;
  }

  bool next() {
    uint i = n - 1;
    while (true) {
      v[i]++;
      if (v[i] == max[i]) {
        v[i] = 0;
        if (i == 0)
          return false;
        i--;
      } else
        break;
    }
    return true;
  }
};

// ********************************************************************

template<int N, int K> void propagate_focused(
    const InverseAutomaton<N, K> &invaut, bool focused[N][N], const uint p,
    const uint q) {
  if (focused[p][q])
    return;
  focused[p][q] = focused[q][p] = true;
  for (uint k = 0; k < K; k++) {
    for (uint e1 = invaut.begin(p, k); e1 != invaut.end(p, k); e1++)
      for (uint e2 = invaut.begin(q, k); e2 != invaut.end(q, k); e2++) {
        uint pt = invaut.edge(e1, k);
        uint qt = invaut.edge(e2, k);
        propagate_focused(invaut, focused, pt, qt);
      }
  }
}

template<int N, int K> bool propagate_colliding(const Automaton<N, K> &aut,
    bool colliding[N][N], const uint p, const uint q) {
  if (p == N - 1 || q == N - 1)
    return true;
  if (p == q)
    return false;
  if (colliding[p][q])
    return true;
  colliding[p][q] = colliding[q][p] = true;
  for (uint k = 0; k < K; k++) {
    uint pt = aut[p][k];
    uint qt = aut[q][k];
    if (!propagate_colliding(aut, colliding, pt, qt))
      return false;
  }
  return true;
}

// Checks if the transformation is allowed for a suffix-free language
template<int N, int K> bool is_suffix_free_fixed(const Automaton<N, K> &aut) {
  bool colliding[N][N];
  for (uint n1 = 0; n1 < N; n1++)
    for (uint n2 = 0; n2 < N; n2++)
      colliding[n1][n2] = false;
  for (uint n = 1; n < N - 1; n++) {
    uint p = 0, q = n;
    if (!propagate_colliding<N, K>(aut, colliding, p, q))
      return false;
  }
  return true;
}

// Checks if allowed for a suffix-free language and also not all pairs are colliding and not all are focused
template<int N, int K> bool check_interesting_bifix_free_semigroup(
    const Automaton<N, K> &aut) {
  bool colliding[N][N];
  for (uint n1 = 0; n1 < N; n1++)
    for (uint n2 = 0; n2 < N; n2++)
      colliding[n1][n2] = false;
  for (uint n = 1; n < N - 1; n++) {
    if (!propagate_colliding<N, K>(aut, colliding, 0, n))
      return false;
  }
  uint colliding_count = 0;
  for (uint n1 = 1; n1 < N - 2; n1++)
    for (uint n2 = n1 + 1; n2 < N - 2; n2++)
      if (colliding[n1][n2])
        colliding_count++;
  if (colliding_count == (N - 3) * (N - 4) / 2)
    return false;
  InverseAutomaton<N, K> invaut(aut);
  bool focused[N][N];
  for (uint n1 = 0; n1 < N; n1++)
    for (uint n2 = 0; n2 < N; n2++)
      focused[n1][n2] = false;
  for (uint n = 1; n < N - 1; n++)
    propagate_focused(invaut, focused, n, n);
  uint focused_count = 0;
  for (uint n1 = 1; n1 < N - 2; n1++)
    for (uint n2 = n1 + 1; n2 < N - 2; n2++)
      if (focused[n1][n2])
        focused_count++;
  if (focused_count == (N - 3) * (N - 4) / 2)
    return false;
  return true;
}

// ********************************************************************

template<int N> struct BifixFreeTransforms {
  std::vector<std::array<uint, N>> transforms;
  std::vector<bool> conflicts;
  std::vector<bool> used;
  std::vector<uint> list_used;

  bool is_conflict(const uint i1, const uint i2) const {
    return conflicts[i1 * transforms.size() + i2];
  }

  void initialize_with_all_transformations() {
    VectorEnumerator<uint> enumerator(N - 2);
    for (uint n = 0; n < N - 2; n++)
      enumerator.max[n] = N - 1;
    std::array<uint, N> t;
    Automaton<N, 1> aut1;
    aut1[N - 1][0] = aut1[N - 2][0] = t[N - 1] = t[N - 2] = N - 1;
    do {
      for (uint n = 0; n < N - 2; n++)
        aut1[n][0] = t[n] = enumerator[n] + 1;
      if (!is_suffix_free_fixed(aut1)) // Start from B_bf(n)
        continue;
      //if (!check_interesting_bifix_free_semigroup(aut1))
        //continue;
      transforms.push_back(t);
    } while (enumerator.next());
    std::cout << "init transformations " << transforms.size() << "\n";
    compute_conflicts();
  }

  void compute_conflicts() {
    conflicts.resize(transforms.size() * transforms.size());
    used.resize(transforms.size());
    list_used.reserve(transforms.size());
    uint count_conflicts = 0;
    for (uint i1 = 0; i1 < transforms.size(); i1++) {
      conflicts[i1 * transforms.size() + i1] = false;
      Automaton<N, 2> aut2;
      for (uint n = 0; n < N; n++)
        aut2[n][0] = transforms[i1][n];
      for (uint i2 = i1 + 1; i2 < transforms.size(); i2++) {
        for (uint n = 0; n < N; n++)
          aut2[n][1] = transforms[i2][n];
        //conflicts[i2 * transforms.size() + i1] = conflicts[i1 * transforms.size() + i2] = !is_suffix_free_fixed(aut2);
        conflicts[i2 * transforms.size() + i1] = conflicts[i1 * transforms.size() + i2] = !check_interesting_bifix_free_semigroup(aut2);
        if (conflicts[i1 * transforms.size() + i2])
          count_conflicts++;
      }
    }
    std::cout << "transformations " << transforms.size() << " conflicts " << count_conflicts << "\n";
  }

  uint get_rough_bound_for_i(const uint index) {
    for (uint i = 0; i < transforms.size(); i++)
      used[i] = false;
    list_used.clear();
    uint bound = 0;
    for (uint i = 0; i < transforms.size(); i++) {
      if (i == index || is_conflict(index, i))
        continue;
      bound++;
      list_used.push_back(i);
      used[i] = true;
      for (uint j = 0; j < list_used.size(); j++) {
        if (used[list_used[j]] && is_conflict(i, list_used[j])) {
          used[i] = false;
          used[list_used[j]] = false;
          bound--;
          break;
        }
      }
    }
    return bound;
  }

  bool iteration() {
    std::vector<std::array<uint, N>> transforms_tmp;
    transforms_tmp.reserve(transforms.size());
    for (uint i = 0; i < transforms.size(); i++) {
      uint bound = 1 + get_rough_bound_for_i(i);
      //std::cout << "rough bound " << bound << "\n";
      switch (N) {// Check if smaller than the largest semigroup
      case 5:
        if (bound < 34)
          continue;
        if (bound > 41) {
          std::cout << "Error\n";
          exit(100);
        }
        break;
      case 6:
        if (bound < 213)
          continue;
        if (bound > 339) {
          std::cout << "Error\n";
          exit(100);
        }
        break;
      case 7:
        if (bound < 1985)
          continue;
        break;
      case 8:
        if (bound < 24743)
          continue;
        break;
      case 9:
        if (bound < 380177)
          continue;
        break;
      }
      transforms_tmp.push_back(transforms[i]);
    }
    transforms.swap(transforms_tmp);
    compute_conflicts();
    return (transforms.size() > 0 && transforms.size() != transforms_tmp.size());
  }

};

// ********************************************************************************************************************

constexpr uint N = 7;// The number of states to be checked

static BifixFreeTransforms<N> bf;

int main() {
  setbuf(stdout, 0);
  std::cout << "Checking N = " << N << "\n";
  bf.initialize_with_all_transformations();
  for (uint i = 1; ; i++) {
    std::cout << "*** Iteration " << i << "\n";
    if (!bf.iteration()) break;
  }
  std::cout << "Done N = " << N << "\n";
  return 0;
}

